Extremal couplings and gluon scattering in M-theory

We consider M-theory on the backgrounds AdS$_4\times S^7/\mathbb{Z}_{N_f}$ and AdS$_7\times S^4/\mathbb{Z}_2$, which have fixed point locii AdS$_{d+1}\times S^3$ for $d=3,6$. These theories are holographically dual to certain CFTs in $d=3,6$ with eight supercharges. We compute the bulk cubic couplings between graviton KK modes and gluon KK modes living on the fixed points of these theories, which are generically extremal. We use these couplings to compute the graviton exchange term that appears in the strong coupling expansion of holographic correlators of gluon KK modes $\langle 22pp\rangle$ in these theories, and check that it matches the expected flat space limit. We express the answer in terms of a new reduced correlator solution to the superconformal Ward identities, which we derive for all CFTs with eight supercharges in $3\leq d\leq6$.

==> anc/supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     56136,       1754]
NotebookOptionsPosition[     54167,       1715]
NotebookOutlinePosition[     54558,       1731]
CellTagsIndexPosition[     54515,       1728]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Superconformal Ward identity operators", "Section",
 CellChangeTimes->{{3.972548473836811*^9, 
  3.9725484810131493`*^9}},ExpressionUUID->"f6264886-a981-48cb-963e-\
247daaf7f296"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Alpha]", "i"], TraditionalForm]],ExpressionUUID->
  "a1807fa5-3fe6-4bc1-9465-bced05ade51b"],
 " basis"
}], "Subsection",
 CellChangeTimes->{{3.972548683586184*^9, 
  3.972548686744732*^9}},ExpressionUUID->"78e96367-37b1-4109-8545-\
d5b8b0f837a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "This", " ", "is", " ", "the", " ", "action", " ", "of", " ", "D", " ", 
    "for", " ", "the"}], " ", "<", 
   RowBox[{"22", "pp"}], ">", " ", 
   RowBox[{"correlator", " ", "on", " ", "a", " ", "function", " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}], ",", " ", 
  RowBox[{
  "written", " ", "in", " ", "a", " ", "basis", " ", "such", " ", "that", " ",
    "the", " ", "full", " ", "amplitude", " ", "is", " ", "given", " ", "by", 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D22pp", "[", 
       RowBox[{"i", ",", "s", ",", "t"}], "]"}], 
      SuperscriptBox["\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]], "Text",
 CellChangeTimes->{{3.972548741400907*^9, 3.9725487431165457`*^9}, {
  3.972548773501068*^9, 
  3.972548864733391*^9}},ExpressionUUID->"8f2592b9-3fb3-41e6-a284-\
9907d2f2dd84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D22pp", "[", 
   RowBox[{"0", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]", "*", "p"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p"}], "-", "4"}], ")"}]}], "+", "2", "+", "s", "+", 
      "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Epsilon]"}], 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p"}], "-", "4"}], ")"}]}], "+", "2", "+", "s", "+", 
      "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Epsilon]"}], 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", 
       "s", "+", "t"}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s",
       "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D22pp", "[", 
   RowBox[{"1", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]", "*", "p"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "+", "s"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "4"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]", "*", "p"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s",
       "-", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]", "*", "p"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s", "-", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", 
       "t"}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "4"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "s", "-", 
      RowBox[{"2", "t"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s",
       "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", 
       "s", "+", "t"}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s",
       "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D22pp", "[", 
   RowBox[{"2", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "4"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[Epsilon]", "*", "p"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Epsilon]", "*", "p"}], "+", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "s", "-", 
      "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.972548741400907*^9, 3.9725487431165457`*^9}, {
  3.972548773501068*^9, 3.9725488410426607`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"232a65ca-de91-4cd6-b7d1-adb9614a2cbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "This", " ", "is", " ", "the", " ", "action", " ", "of", " ", "D", " ", 
    "for", " ", "the"}], " ", "<", 
   RowBox[{"2", "p2p"}], ">", " ", 
   RowBox[{"correlator", " ", "on", " ", "a", " ", "function", " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}], ",", " ", 
  RowBox[{
  "written", " ", "in", " ", "a", " ", "basis", " ", "such", " ", "that", " ",
    "the", " ", "full", " ", "amplitude", " ", "is", " ", "given", " ", "by", 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D2p2p", "[", 
       RowBox[{"i", ",", "s", ",", "t"}], "]"}], 
      SuperscriptBox["\[Alpha]", 
       RowBox[{
        FractionBox["p", "2"], "-", "1", "+", "i"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]], "Text",
 CellChangeTimes->{{3.97254887187467*^9, 3.972548884875669*^9}, {
  3.972549094425702*^9, 
  3.972549098787624*^9}},ExpressionUUID->"5bf41fe6-3737-4c3e-a660-\
c7b4713bcb97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D2p2p", "[", 
   RowBox[{
    RowBox[{
     FractionBox["p", "2"], "-", "1"}], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s", "+", 
      "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "+", "s", "+", 
      "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p", " ", "\[Epsilon]"}], "+", "s", "+", 
      "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2p2p", "[", 
   RowBox[{
    FractionBox["p", "2"], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", 
      "s"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], 
        RowBox[{"(", 
         RowBox[{"p", "+", "2"}], ")"}]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "4"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "t"}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "p"}], ")"}], " ", "\[Epsilon]"}], "+", 
       "t"}], ")"}], "2"], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "4"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "p"}]}], ")"}], " ", "\[Epsilon]"}], "-", "s", "-", 
      RowBox[{"2", "t"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Epsilon]", "*", "p"}], "+", "s", "+", "t"}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2p2p", "[", 
   RowBox[{
    RowBox[{
     FractionBox["p", "2"], "+", "1"}], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}], "-", "s"}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], 
        RowBox[{"(", 
         RowBox[{"p", "+", "2"}], ")"}]}], "+", "s"}], ")"}], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "4"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"p", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", 
      RowBox[{"t", "-", "2"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", 
       RowBox[{"(", 
        RowBox[{"p", "+", "2"}], ")"}]}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"p", " ", "\[Epsilon]"}], "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "+", "s", "+", "t"}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"s", "-", "2"}], ",", "t"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.972549105040555*^9, 3.972549109203124*^9}, {
  3.972814566299405*^9, 
  3.972814576063718*^9}},ExpressionUUID->"c92e8863-59e7-4448-94ac-\
f02800e69e1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main text basis", "Subsection",
 CellChangeTimes->{{3.972548689952496*^9, 
  3.972548712260741*^9}},ExpressionUUID->"d585b962-105c-40a8-bfd7-\
5ba41f5cc622"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "This", " ", "is", " ", "the", " ", "action", " ", "of", " ", "D", " ", 
    "for", " ", "the"}], " ", "<", 
   RowBox[{"22", "pp"}], ">", " ", 
   RowBox[{"correlator", " ", "on", " ", "a", " ", "function", " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}], ",", " ", 
  RowBox[{
  "written", " ", "in", " ", "a", " ", "basis", " ", "such", " ", "that", " ",
    "the", " ", "full", " ", "amplitude", " ", "is", " ", "given", " ", "by", 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D22pp", "[", 
       RowBox[{"i", ",", "s", ",", "t"}], "]"}], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalY]", "i"], "2"], "[", "\[Alpha]", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], " ", "where", " ", 
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalY]", "i"], "p"], " ", "is", " ", "defined", " ",
    "in", " ", 
   RowBox[{
    RowBox[{"(", "3.8", ")"}], "."}]}]}]], "Text",
 CellChangeTimes->{
  3.972550332444275*^9, {3.972550385882258*^9, 
   3.972550433431673*^9}},ExpressionUUID->"a070e0a6-2014-4467-9290-\
11bcf85ffd5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Db22pp", "[", 
   RowBox[{"0", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "+", "s"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "s", "-", 
      RowBox[{"3", " ", "t"}], "-", 
      RowBox[{"2", " ", "\[Epsilon]"}], "+", 
      RowBox[{"3", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"4", " ", "s"}], "+", 
      RowBox[{"3", " ", "t"}], "-", 
      RowBox[{"14", " ", "\[Epsilon]"}], "-", 
      RowBox[{"3", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "t"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "s", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Db22pp", "[", 
   RowBox[{"1", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t", "-", 
      RowBox[{"p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "s"}], "+", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "t", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", 
      RowBox[{"2", " ", "t"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Db22pp", "[", 
   RowBox[{"2", ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s", "-", 
        RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ",", "t"}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.972549547835909*^9, 3.9725496331687803`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"7ae5f400-8ed4-4e73-a139-4ec3a8af1184"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "This", " ", "is", " ", "the", " ", "action", " ", "of", " ", "D", " ", 
    "for", " ", "the"}], " ", "<", 
   RowBox[{"2", "p2p"}], ">", " ", 
   RowBox[{"correlator", " ", "on", " ", "a", " ", "function", " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}], ",", " ", 
  RowBox[{
  "written", " ", "in", " ", "a", " ", "basis", " ", "such", " ", "that", " ",
    "the", " ", "full", " ", "amplitude", " ", "is", " ", "given", " ", "by", 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D22pp", "[", 
       RowBox[{"i", ",", "s", ",", "t"}], "]"}], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalY]", "i"], "p"], "[", "\[Alpha]", 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], " ", "where", " ", 
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalY]", "i"], "p"], " ", "is", " ", "defined", " ",
    "in", " ", 
   RowBox[{
    RowBox[{"(", "3.8", ")"}], "."}]}]}]],
 CellChangeTimes->{
  3.972550332444275*^9, {3.972550385882258*^9, 
   3.972550433431673*^9}},ExpressionUUID->"61c1304b-983f-4ed4-bb32-\
a92f3c18cb88"]], "Text",
 CellChangeTimes->{{3.972550442281932*^9, 
  3.97255044667898*^9}},ExpressionUUID->"42385818-c950-4686-9465-\
7688c5232a9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Db2p2p", "[", 
   RowBox[{
    RowBox[{
     FractionBox["p", "2"], "-", "1"}], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "s", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ",", "t"}], "]"}]}], 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "p"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", "t", "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "t", "+", 
          RowBox[{"p", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "p"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "t", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s"}], "+", "t", "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}], 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "p"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"s", ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "t"}]}], "]"}]}], "p"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", 
       RowBox[{"2", " ", "t"}], "-", 
       RowBox[{"2", " ", "\[Epsilon]"}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "t", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"s", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "p"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "s", "+", "t", "-", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"s", ",", "t"}], "]"}]}], "p"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Db2p2p", "[", 
   RowBox[{
    FractionBox["p", "2"], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "s", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ",", "t"}], "]"}]}], 
    RowBox[{"2", "+", "p"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "s"}], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s", "+", "t", "-", 
          RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], 
    RowBox[{"2", "+", "p"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "t", "-", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "p", " ", "s"}], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{"p", " ", "t"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
        "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}], 
    RowBox[{"2", "+", "p"}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", 
      RowBox[{"2", " ", "t"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "p"}]}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    
    RowBox[{"f", "[", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "s", "+", "t", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "t"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Db2p2p", "[", 
   RowBox[{
    RowBox[{
     FractionBox["p", "2"], "+", "1"}], ",", "s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], "2"],
       " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ",", "t"}], "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s", "-", 
      RowBox[{"p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s", "-", 
      RowBox[{"p", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "s"}], ",", "t"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.97254988642344*^9, 3.972549938851626*^9}, {
  3.972814548189502*^9, 
  3.972814557810452*^9}},ExpressionUUID->"fa960fad-4e57-488b-97fe-\
7d7559d26b53"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mack polynomials", "Section",
 CellChangeTimes->{{3.972548239209618*^9, 3.97254824076542*^9}, {
  3.97254843758652*^9, 
  3.9725484447273283`*^9}},ExpressionUUID->"12f162ba-69c5-4ecd-b82e-\
17a24c263ebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "prefactor", " ", "K", " ", "given", " ",
     "in", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".14"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"J_", ",", "\[Tau]_", ",", "m_", ",", "d_"}], "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
      ",", "\[CapitalDelta]4_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "-", "J"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"2", " ", "J"}], "+", "\[Tau]"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J", "+", "\[Tau]"}], ",", "J"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "!"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "+", 
           FractionBox["\[CapitalDelta]1", "2"], "+", 
           FractionBox["\[CapitalDelta]2", "2"], "-", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "m"}], "+", 
           FractionBox["\[CapitalDelta]3", "2"], "+", 
           FractionBox["\[CapitalDelta]4", "2"], "-", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"J", "+", 
           FractionBox["\[CapitalDelta]1", "2"], "-", 
           FractionBox["\[CapitalDelta]2", "2"], "+", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"J", "-", 
           FractionBox["\[CapitalDelta]1", "2"], "+", 
           FractionBox["\[CapitalDelta]2", "2"], "+", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"J", "+", 
           FractionBox["\[CapitalDelta]3", "2"], "-", 
           FractionBox["\[CapitalDelta]4", "2"], "+", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"J", "-", 
           FractionBox["\[CapitalDelta]3", "2"], "+", 
           FractionBox["\[CapitalDelta]4", "2"], "+", 
           FractionBox["\[Tau]", "2"]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", 
            FractionBox["d", "2"], "+", "J", "+", "\[Tau]"}], ",", "m"}], 
          "]"}]}], ")"}]}], ")"}]}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "\[Mu]", " ", "function", " ", 
     "given", " ", "in", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".16"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]", "[", 
     RowBox[{
     "J_", ",", "m_", ",", "n_", ",", "\[Tau]_", ",", "a_", ",", "b_", ",", 
      "d_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"J", "+", "m", "+", "n"}]], " ", 
       SuperscriptBox["2", "J"], " ", 
       RowBox[{"J", "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J", "+", "\[Tau]"}], "]"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "m"}], ",", 
           RowBox[{"3", "-", "d", "-", "J", "-", "n"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["a", "2"], "-", 
            FractionBox["d", "2"], "+", 
            FractionBox["\[Tau]", "2"]}], ",", 
           RowBox[{"1", "-", 
            FractionBox["b", "2"], "-", 
            FractionBox["d", "2"], "+", 
            FractionBox["\[Tau]", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            FractionBox["d", "2"], "-", "J"}], ",", 
           RowBox[{"2", "+", 
            FractionBox["a", "2"], "-", 
            FractionBox["b", "2"], "-", 
            FractionBox["d", "2"], "-", "m", "-", "n"}], ",", 
           RowBox[{"2", "-", "d", "+", "\[Tau]"}]}], "}"}], ",", "1"}], "]"}],
        " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "a", "+", "b", "+", "d", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["a", "2"]}], "+", "m", "+", "n", "+", 
          FractionBox["\[Tau]", "2"]}], ",", 
         RowBox[{"J", "-", "m", "-", "n"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["b", "2"], "+", "m", "+", "n", "+", 
          FractionBox["\[Tau]", "2"]}], ",", 
         RowBox[{"J", "-", "m", "-", "n"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "J", "+", "\[Tau]"}], ",", "n"}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"J", "-", "m", "-", "n"}], ")"}], "!"}], " ", 
       RowBox[{"n", "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "J"}], "+", "\[Tau]"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", "the", " ", "function", " ", "Q"}], ",", 
     " ", 
     RowBox[{"built", " ", "from", " ", "\[Mu]"}], ",", " ", 
     RowBox[{"given", " ", "in", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"B", ".16"}], ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"J_", ",", "\[Tau]_", ",", "m_"}], "]"}], "[", "u_", "]"}], "[", 
     RowBox[{"a_", ",", "b_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"-", "m"}], ",", "k"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"m", "+", 
          FractionBox[
           RowBox[{"u", "+", "\[Tau]"}], "2"]}], ",", "n"}], "]"}], 
       RowBox[{"\[Mu]", "[", 
        RowBox[{
        "J", ",", "k", ",", "n", ",", "\[Tau]", ",", "a", ",", "b", ",", 
         "d"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "J"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"J", "-", "k"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.972548295040963*^9, 3.9725483251967983`*^9}, {
   3.972548362117057*^9, 3.972548382142891*^9}, 3.972548468315377*^9, {
   3.973625212391876*^9, 
   3.9736252194044113`*^9}},ExpressionUUID->"4c46a68c-636e-4adf-b02b-\
fc413cfe3610"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["M", "R"], " ", "for", " ", 
   SubscriptBox["AdS", "7"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"83a47ea9-b849-4b23-a2c8-341e4476197f"]], \
"Section",
 CellChangeTimes->{{3.973044929642416*^9, 
  3.973044938331785*^9}},ExpressionUUID->"9147f484-41b3-4a57-a4a4-\
90bbbd1a1d8f"],

Cell["here are the p=2,3,4,5,6 values", "Text",
 CellChangeTimes->{{3.97304502519662*^9, 
  3.973045034976385*^9}},ExpressionUUID->"338c5584-e094-4bdf-ac0c-\
a4d424e4b9a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MR6d", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1323", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4096"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"1528", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "s"}], ")"}], " ", "s"}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["s", "2"]}], "]"}]}], 
      RowBox[{"256", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["13", "2"], "-", 
         FractionBox["s", "2"]}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{"3087", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15728640"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"8252032", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1661840"}], "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"162100", "+", 
                  RowBox[{"11", " ", "s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "700"}], "+", 
                    RowBox[{"13", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["s", "2"]}], "]"}]}], 
      RowBox[{"163840", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["17", "2"], "-", 
         FractionBox["s", "2"]}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{"441", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "84557168640"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"54213676032", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14317835392"}], "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"2035782784", "+", 
                  RowBox[{"11", " ", "s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15375080"}], "+", 
                    RowBox[{"13", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{"57596", "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1526"}], "+", 
                    RowBox[{"17", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["s", "2"]}], "]"}]}], 
      RowBox[{"20971520", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["21", "2"], "-", 
         FractionBox["s", "2"]}], "]"}]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5368709120", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["25", "2"], "-", 
          FractionBox["s", "2"]}], "]"}]}]], 
      RowBox[{"77", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "487049291366400"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"358330225950720", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "112770076022784"}], "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"20072330967808", "+", 
                  RowBox[{"s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2236834325376"}], "+", 
                    RowBox[{"13", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{"12487496784", "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "591538752"}], "+", 
                    RowBox[{"17", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{"1039272", "+", 
                    RowBox[{"19", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "936"}], "+", 
                    RowBox[{"7", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["s", "2"]}], "]"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"61847529062400", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["29", "2"], "-", 
          FractionBox["s", "2"]}], "]"}]}]], "637", " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2057296206731673600"}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"1677294552428052480", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "598964711491289088"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"124495908547676160", "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16804768288647680"}], "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{"1551209710244480", "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "100131720848544"}], "+", 
                    RowBox[{"17", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{"266327563920", "+", 
                    RowBox[{"19", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "435681840"}], "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{"8875680", "+", 
                    RowBox[{"23", " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4642"}], "+", 
                    RowBox[{"25", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox["s", "2"]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973045037880097*^9, 
  3.9730450429440193`*^9}},ExpressionUUID->"1c8fda61-dab7-4568-a0cd-\
412d105d84b7"]
}, Open  ]]
},
WindowSize->{1512, 834},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b7799408-c513-4bc3-80f9-7a83b3f0a781"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 185, 3, 132, "Section",ExpressionUUID->"f6264886-a981-48cb-963e-247daaf7f296"],
Cell[CellGroupData[{
Cell[786, 29, 309, 9, 106, "Subsection",ExpressionUUID->"78e96367-37b1-4109-8545-d5b8b0f837a0"],
Cell[1098, 40, 959, 25, 165, "Text",ExpressionUUID->"8f2592b9-3fb3-41e6-a284-9907d2f2dd84"],
Cell[2060, 67, 6839, 234, 508, "Input",ExpressionUUID->"232a65ca-de91-4cd6-b7d1-adb9614a2cbd"],
Cell[8902, 303, 1021, 27, 176, "Text",ExpressionUUID->"5bf41fe6-3737-4c3e-a660-c7b4713bcb97"],
Cell[9926, 332, 6780, 234, 589, "Input",ExpressionUUID->"c92e8863-59e7-4448-94ac-f02800e69e1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16743, 571, 163, 3, 106, "Subsection",ExpressionUUID->"d585b962-105c-40a8-bfd7-5ba41f5cc622"],
Cell[16909, 576, 1206, 33, 59, "Text",ExpressionUUID->"a070e0a6-2014-4467-9290-11bcf85ffd5b"],
Cell[18118, 611, 8426, 268, 180, "Input",ExpressionUUID->"7ae5f400-8ed4-4e73-a139-4ec3a8af1184"],
Cell[26547, 881, 1347, 36, 57, "Text",ExpressionUUID->"42385818-c950-4686-9465-7688c5232a9d"],
Cell[27897, 919, 10778, 355, 275, "Input",ExpressionUUID->"fa960fad-4e57-488b-97fe-7d7559d26b53"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38724, 1280, 210, 4, 132, "Section",ExpressionUUID->"12f162ba-69c5-4ecd-b82e-17a24c263ebd"],
Cell[38937, 1286, 7132, 195, 1047, "Input",ExpressionUUID->"4c46a68c-636e-4adf-b02b-fc413cfe3610"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46106, 1486, 372, 10, 132, "Section",ExpressionUUID->"9147f484-41b3-4a57-a4a4-90bbbd1a1d8f"],
Cell[46481, 1498, 172, 3, 67, "Text",ExpressionUUID->"338c5584-e094-4bdf-ac0c-a4d424e4b9a3"],
Cell[46656, 1503, 7495, 209, 1586, "Input",ExpressionUUID->"1c8fda61-dab7-4568-a0cd-412d105d84b7"]
}, Open  ]]
}
]
*)


